Universal interface fluctuations in absorbing-state phase transitions

Despite similarities between models exhibiting absorbing phase transitions (APTs) and those showing Kardar-Parisi-Zhang (KPZ) growth, the relationship between these universal fluctuations has remained elusive. We numerically study (1+1)-dimensional interfaces of (2+1)-dimensional models showing APTs of directed percolation (DP) and compact directed percolation (CDP) classes with an active boundary, finding a universal crossover from short-time APT-governed fluctuations to long-time KPZ fluctuations. Upon rescaling time and length by the APT correlation time and length, the cumulants of the interface height distributions collapse onto a single scaling function. The fluctuation properties of the discrete Domany-Kinzel model and the continuum stochastic Fisher-Kolmogorov-Petrovsky-Piskunov (sFKPP) equation coincide, indicating that the KPZ growth parameters are determined solely by fundamental properties of the APT. For the CDP sFKPP equation, a dimensionless parameter tunes both the critical interface distribution and the KPZ parameters, with the interface properties of the biased voter model recovered in a limiting case. These results uncover a universal crossover in which KPZ fluctuations emerge from APT fluctuations at long times, linking paradigmatic universality classes of nonequilibrium scale-invariant phenomena.

==> anc/table_SIII_quench_CDP_critical_simulation_params.csv <==
model,$D$,$\sigma$,$A$ or $p$,maximum $t$, sample count
biased voter,,,0,1e5,50
CDP Langevin,0.10,1.000000,0,1e4,10
CDP Langevin,0.25,0.500000,0,1e4,10
CDP Langevin,0.25,1.000000,0,1e4,10
CDP Langevin,0.25,2.000000,0,1e4,10
CDP Langevin,0.50,1.000000,0,1e5,4 
CDP Langevin,0.50,1.414214,0,1e4,10
CDP Langevin,1.00,1.000000,0,1e4,10
CDP Langevin,2.00,1.000000,0,1e5,4 

==> anc/table_SII_quench_CDP_simulation_params.csv <==
model,$D$,$\sigma$,$A$ or $p$,maximum $t$, sample count

biased voter,,,2.0e-4,175000,40
biased voter,,,5.0e-4,70000,40
biased voter,,,1.0e-3,35000,40
biased voter,,,2.0e-3,17500,40
biased voter,,,5.0e-3,7000,40
biased voter,,,1.0e-2,3500,40
biased voter,,,2.0e-2,1750,40

CDP Langevin,0.10,1.000000,5.0e-3,1e4,10
CDP Langevin,0.10,1.000000,1.0e-2,1e4,10
CDP Langevin,0.10,1.000000,2.0e-2,1e4,10
CDP Langevin,0.10,1.000000,5.0e-2,1e4,10
CDP Langevin,0.10,1.000000,1.0e-1,1e4,10

CDP Langevin,0.25,0.500000,1.0e-3,1e4,8 
CDP Langevin,0.25,0.500000,2.0e-3,1e4,8 
CDP Langevin,0.25,0.500000,5.0e-3,1e4,8 
CDP Langevin,0.25,0.500000,1.0e-2,1e4,8 
CDP Langevin,0.25,0.500000,2.0e-2,1e4,8 
CDP Langevin,0.25,0.500000,5.0e-2,1e4,8 
CDP Langevin,0.25,0.500000,1.0e-1,1e4,8 

CDP Langevin,0.25,1.000000,2.0e-3,1e4,10
CDP Langevin,0.25,1.000000,5.0e-3,1e4,10
CDP Langevin,0.25,1.000000,1.0e-2,1e4,10
CDP Langevin,0.25,1.000000,2.0e-2,1e4,10
CDP Langevin,0.25,1.000000,5.0e-2,1e4,10

CDP Langevin,0.25,2.000000,1.0e-2,1e4,10
CDP Langevin,0.25,2.000000,2.0e-2,1e4,10
CDP Langevin,0.25,2.000000,5.0e-2,1e4,10
CDP Langevin,0.25,2.000000,1.0e-1,1e4,10

CDP Langevin,0.50,1.000000,2.0e-3,1e4,10
CDP Langevin,0.50,1.000000,5.0e-3,1e4,10
CDP Langevin,0.50,1.000000,1.0e-2,1e4,10
CDP Langevin,0.50,1.000000,2.0e-2,1e4,10
CDP Langevin,0.50,1.000000,5.0e-2,1e4,10
CDP Langevin,0.50,1.000000,1.0e-1,1e4,10

CDP Langevin,0.50,1.414214,2.0e-3,1e4,8 
CDP Langevin,0.50,1.414214,5.0e-3,1e4,8 
CDP Langevin,0.50,1.414214,1.0e-2,1e4,8 
CDP Langevin,0.50,1.414214,2.0e-2,1e4,8 
CDP Langevin,0.50,1.414214,5.0e-2,1e4,8 
CDP Langevin,0.50,1.414214,1.0e-1,1e4,8 

CDP Langevin,1.00,1.000000,1.0e-3,1e4,10
CDP Langevin,1.00,1.000000,2.0e-3,1e4,10
CDP Langevin,1.00,1.000000,5.0e-3,1e4,10
CDP Langevin,1.00,1.000000,1.0e-2,1e4,10
CDP Langevin,1.00,1.000000,2.0e-2,1e4,10
CDP Langevin,1.00,1.000000,5.0e-2,1e4,10
CDP Langevin,1.00,1.000000,1.0e-1,1e4,10

CDP Langevin,2.00,1.000000,1.0e-3,1e4,10
CDP Langevin,2.00,1.000000,2.0e-3,1e4,10
CDP Langevin,2.00,1.000000,5.0e-3,1e4,10
CDP Langevin,2.00,1.000000,1.0e-2,1e4,10
CDP Langevin,2.00,1.000000,2.0e-2,1e4,10
CDP Langevin,2.00,1.000000,5.0e-2,1e4,10

==> anc/table_SIV_interface_DP_simulation_params.csv <==
model,$\rho_b$,$A$ or $p$,$\epsilon$,$L_x$,$L_y$,sample count
Bond percolation,,0.2873383700,0.0e+00,262144,4096,16
Bond percolation,,0.2873412434,1.0e-05,262144,4096,16
Bond percolation,,0.2873441168,2.0e-05,262144,4096,16
Bond percolation,,0.2873527369,5.0e-05,262144,4096,16
Bond percolation,,0.2873671038,1.0e-04,262144,4096,32
Bond percolation,,0.2873958377,2.0e-04,262144,4096,32
Bond percolation,,0.2874820392,5.0e-04,262144,4096,32
Bond percolation,,0.2876257084,1.0e-03,262144,4096,32
Bond percolation,,0.2879130467,2.0e-03,262144,6000,32
Bond percolation,,0.2887750619,5.0e-03,262144,8192,68
Bond percolation,,0.2902117537,1.0e-02,131072,16384,88
Bond percolation,,0.2930851374,2.0e-02,131072,16384,32
DP Langevin,0.1,0.1813580000,0.0e+00,262144,2000,4
DP Langevin,0.1,0.1813600000,1.1e-05,262144,2000,4
DP Langevin,0.1,0.1813618136,2.1e-05,262144,2000,4
DP Langevin,0.1,0.1813636272,3.1e-05,262144,2000,4
DP Langevin,0.1,0.1813690680,6.1e-05,262144,2000,4
DP Langevin,0.1,0.1813781360,1.1e-04,262144,2000,4
DP Langevin,0.1,0.1813962720,2.1e-04,262144,2000,4
DP Langevin,0.1,0.1814506800,5.1e-04,262144,2000,4
DP Langevin,0.1,0.1815413600,1.0e-03,262144,2000,4
DP Langevin,0.1,0.1817227200,2.0e-03,262144,2000,4
DP Langevin,0.1,0.1822668000,5.0e-03,262144,5000,4
DP Langevin,0.1,0.1831736000,1.0e-02,262144,5000,4
DP Langevin,0.1,0.1849872000,2.0e-02,262144,5000,4
DP Langevin,0.1,0.1904280000,5.0e-02,262144,5000,4
DP Langevin,0.1,0.1994960000,1.0e-01,262144,8000,4
DP Langevin,  1,0.1813580000,0.0e+00,262144,2000,4
DP Langevin,  1,0.1813600000,1.1e-05,262144,2000,4
DP Langevin,  1,0.1813618136,2.1e-05,262144,2000,4
DP Langevin,  1,0.1813636272,3.1e-05,262144,2000,4
DP Langevin,  1,0.1813690680,6.1e-05,262144,2000,4
DP Langevin,  1,0.1813781360,1.1e-04,262144,2000,4
DP Langevin,  1,0.1813962720,2.1e-04,262144,2000,4
DP Langevin,  1,0.1814506800,5.1e-04,262144,2000,4
DP Langevin,  1,0.1815413600,1.0e-03,262144,2000,4
DP Langevin,  1,0.1817227200,2.0e-03,262144,2000,4
DP Langevin,  1,0.1822668000,5.0e-03,262144,5000,4
DP Langevin,  1,0.1831736000,1.0e-02,262144,5000,4
DP Langevin,  1,0.1849872000,2.0e-02,262144,5000,4
DP Langevin,  1,0.1904280000,5.0e-02,262144,5000,4
DP Langevin,  1,0.1994960000,1.0e-01,262144,8000,4
DP Langevin, 10,0.1813580000,0.0e+00,262144,2000,4
DP Langevin, 10,0.1813600000,1.1e-05,262144,2000,4
DP Langevin, 10,0.1813618136,2.1e-05,262144,2000,4
DP Langevin, 10,0.1813636272,3.1e-05,262144,2000,4
DP Langevin, 10,0.1813690680,6.1e-05,262144,2000,4
DP Langevin, 10,0.1813781360,1.1e-04,262144,2000,4
DP Langevin, 10,0.1813962720,2.1e-04,262144,2000,4
DP Langevin, 10,0.1814506800,5.1e-04,262144,2000,4
DP Langevin, 10,0.1815413600,1.0e-03,262144,2000,4
DP Langevin, 10,0.1817227200,2.0e-03,262144,2000,4
DP Langevin, 10,0.1822668000,5.0e-03,262144,5000,4
DP Langevin, 10,0.1831736000,1.0e-02,262144,5000,4
DP Langevin, 10,0.1849872000,2.0e-02,262144,5000,4
DP Langevin, 10,0.1904280000,5.0e-02,262144,5000,4
DP Langevin, 10,0.1994960000,1.0e-01,262144,8000,4


==> anc/table_SI_quench_DP_simulation_params.csv <==
model,$A$ or $p$,$\epsilon$,maximum $t$,sample count,used in Fig. S2
bond percolation,0.2815916026,-2.0e-02,1e+05,10,yes
bond percolation,0.2844649863,-1.0e-02,1e+05,10,yes
bond percolation,0.2859016782,-5.0e-03,1e+05,10,yes
bond percolation,0.2867636933,-2.0e-03,1e+05,10,yes
bond percolation,0.2870510316,-1.0e-03,1e+05,10,yes
bond percolation,0.2871947008,-5.0e-04,1e+05,10,yes
bond percolation,0.2872809023,-2.0e-04,1e+05,10,yes
bond percolation,0.2873096362,-1.0e-04,1e+05,10,yes
bond percolation,0.2873383700,0,1e+05,10,yes
bond percolation,0.2873671038,1.0e-04,1e+05,10,yes
bond percolation,0.2873958377,2.0e-04,1e+05,10,yes
bond percolation,0.2874820392,5.0e-04,1e+05,10,yes
bond percolation,0.2876257084,1.0e-03,1e+05,10,yes
bond percolation,0.2879130467,2.0e-03,1e+05,10,yes
bond percolation,0.2887750619,5.0e-03,1e+05,10,yes
bond percolation,0.2902117537,1.0e-02,1e+05,10,yes
bond percolation,0.2930851374,2.0e-02,1e+05,10,yes
DP Langevin,0.140000,-2.3e-01,1e+04,10,yes
DP Langevin,0.160000,-1.2e-01,1e+04,10,yes
DP Langevin,0.170000,-6.3e-02,1e+04,10,yes
DP Langevin,0.176200,-2.8e-02,1e+04,10,yes
DP Langevin,0.180000,-7.5e-03,1e+04,10,yes
DP Langevin,0.181000,-2.0e-03,1e+04,10,yes
DP Langevin,0.181200,-8.7e-04,1e+04,10,yes
DP Langevin,0.181358,0,3e+04,40,yes
DP Langevin,0.181600,1.3e-03,1e+04,10,yes
DP Langevin,0.182500,6.3e-03,1e+04,10,yes
DP Langevin,0.183200,1.0e-02,1e+05,10,no
DP Langevin,0.183500,1.2e-02,1e+04,10,yes
DP Langevin,0.186000,2.6e-02,1e+04,10,yes
DP Langevin,0.187000,3.1e-02,1e+04,10,no
DP Langevin,0.188000,3.7e-02,1e+04,10,no
DP Langevin,0.190000,4.8e-02,1e+04,10,yes
DP Langevin,0.200000,1.0e-01,1e+04,10,yes
DP Langevin,0.220000,2.1e-01,1e+04,10,yes
DP Langevin,0.250000,3.8e-01,1e+04,10,yes

==> anc/table_SV_interface_CDP_simulation_params.csv <==
model,$D$,$\sigma$,$A$ or $p$ ($=\epsilon$),$L_x$,$L_y$,sample count
Biased voter,,,0.0e+00,262144,4096,28
Biased voter,,,1.0e-06,262144,4096,16
Biased voter,,,2.0e-06,262144,4096,16
Biased voter,,,5.0e-06,262144,4096,16
Biased voter,,,1.0e-05,262144,4096,16
Biased voter,,,2.0e-05,262144,4096,16
Biased voter,,,5.0e-05,262144,4096,16
Biased voter,,,1.0e-04,262144,4096,32
Biased voter,,,2.0e-04,262144,4096,32
Biased voter,,,5.0e-04,262144,4096,32
Biased voter,,,1.0e-03,262144,4096,32
Biased voter,,,2.0e-03,262144,4096,88
Biased voter,,,5.0e-03,131072,8192,88
Biased voter,,,1.0e-02,131072,8192,88
CDP Langevin,0.1,1.0,0.0e+00,262144,1024,4
CDP Langevin,0.1,1.0,1.0e-05,262144,1024,4
CDP Langevin,0.1,1.0,2.0e-05,262144,1024,4
CDP Langevin,0.1,1.0,5.0e-05,131072,8000,4
CDP Langevin,0.1,1.0,1.0e-04,131072,8000,4
CDP Langevin,0.1,1.0,2.0e-04,131072,8000,4
CDP Langevin,0.1,1.0,5.0e-04,131072,8000,4
CDP Langevin,0.1,1.0,1.0e-03,131072,8000,4
CDP Langevin,0.1,1.0,2.0e-03,131072,8000,4
CDP Langevin,0.1,1.0,5.0e-03,131072,8000,4
CDP Langevin,0.1,1.0,1.0e-02,131072,8000,4
CDP Langevin,0.1,1.0,2.0e-02,131072,8000,4
CDP Langevin,0.1,1.0,5.0e-02,131072,8000,4
CDP Langevin,0.25,0.5,0.0e+00,262144,1024,4
CDP Langevin,0.25,0.5,1.0e-05,262144,1024,4
CDP Langevin,0.25,0.5,2.0e-05,262144,1024,4
CDP Langevin,0.25,0.5,5.0e-05,131072,8000,4
CDP Langevin,0.25,0.5,1.0e-04,131072,8000,4
CDP Langevin,0.25,0.5,2.0e-04,131072,8000,4
CDP Langevin,0.25,0.5,5.0e-04,131072,8000,4
CDP Langevin,0.25,0.5,1.0e-03,131072,8000,4
CDP Langevin,0.25,0.5,2.0e-03,131072,8000,4
CDP Langevin,0.25,0.5,5.0e-03,131072,8000,4
CDP Langevin,0.25,0.5,1.0e-02,131072,8000,4
CDP Langevin,0.25,0.5,2.0e-02,131072,8000,4
CDP Langevin,0.25,0.5,5.0e-02,131072,8000,4
CDP Langevin,0.25,0.5,1.0e-01,131072,8000,4
CDP Langevin,0.25,1.0,0.0e+00,262144,1024,4
CDP Langevin,0.25,1.0,1.0e-05,262144,1024,4
CDP Langevin,0.25,1.0,2.0e-05,262144,1024,4
CDP Langevin,0.25,1.0,5.0e-05,131072,8000,4
CDP Langevin,0.25,1.0,1.0e-04,131072,8000,4
CDP Langevin,0.25,1.0,2.0e-04,131072,8000,4
CDP Langevin,0.25,1.0,5.0e-04,131072,8000,4
CDP Langevin,0.25,1.0,1.0e-03,131072,8000,4
CDP Langevin,0.25,1.0,2.0e-03,131072,8000,4
CDP Langevin,0.25,1.0,5.0e-03,131072,8000,4
CDP Langevin,0.25,1.0,1.0e-02,131072,8000,4
CDP Langevin,0.25,1.0,2.0e-02,131072,8000,4
CDP Langevin,0.25,1.0,5.0e-02,131072,8000,4
CDP Langevin,0.25,2.0,0.0e+00,262144,1024,4
CDP Langevin,0.25,2.0,1.0e-05,262144,1024,4
CDP Langevin,0.25,2.0,2.0e-05,262144,1024,4
CDP Langevin,0.25,2.0,5.0e-05,131072,8000,4
CDP Langevin,0.25,2.0,1.0e-04,131072,8000,4
CDP Langevin,0.25,2.0,2.0e-04,131072,8000,4
CDP Langevin,0.25,2.0,5.0e-04,131072,8000,4
CDP Langevin,0.25,2.0,1.0e-03,131072,8000,4
CDP Langevin,0.25,2.0,2.0e-03,131072,8000,4
CDP Langevin,0.25,2.0,5.0e-03,131072,8000,4
CDP Langevin,0.25,2.0,1.0e-02,131072,8000,4
CDP Langevin,0.25,2.0,2.0e-02,131072,8000,4
CDP Langevin,0.25,2.0,5.0e-02,131072,8000,4
CDP Langevin,0.5,1.0,0.0e+00,262144,1024,4
CDP Langevin,0.5,1.0,1.0e-05,262144,1024,4
CDP Langevin,0.5,1.0,2.0e-05,262144,1024,4
CDP Langevin,0.5,1.0,5.0e-05,131072,8000,4
CDP Langevin,0.5,1.0,1.0e-04,131072,8000,4
CDP Langevin,0.5,1.0,2.0e-04,131072,8000,4
CDP Langevin,0.5,1.0,5.0e-04,131072,8000,4
CDP Langevin,0.5,1.0,1.0e-03,131072,8000,4
CDP Langevin,0.5,1.0,2.0e-03,131072,8000,4
CDP Langevin,0.5,1.0,5.0e-03,131072,8000,4
CDP Langevin,0.5,1.0,1.0e-02,131072,8000,4
CDP Langevin,0.5,1.0,2.0e-02,131072,8000,4
CDP Langevin,0.5,1.0,5.0e-02,131072,8000,4
CDP Langevin,0.5,1.414213562373095,0.0e+00,262144,1024,4
CDP Langevin,0.5,1.414213562373095,2.0e-05,262144,1024,4
CDP Langevin,0.5,1.414213562373095,5.0e-05,131072,8000,4
CDP Langevin,0.5,1.414213562373095,1.0e-04,131072,8000,4
CDP Langevin,0.5,1.414213562373095,2.0e-04,131072,8000,4
CDP Langevin,0.5,1.414213562373095,5.0e-04,131072,8000,4
CDP Langevin,0.5,1.414213562373095,1.0e-03,131072,8000,4
CDP Langevin,0.5,1.414213562373095,2.0e-03,131072,8000,4
CDP Langevin,0.5,1.414213562373095,5.0e-03,131072,8000,4
CDP Langevin,0.5,1.414213562373095,1.0e-02,131072,8000,4
CDP Langevin,0.5,1.414213562373095,2.0e-02,131072,8000,4
CDP Langevin,0.5,1.414213562373095,5.0e-02,131072,8000,4
CDP Langevin,1.0,1.0,0.0e+00,262144,1024,4
CDP Langevin,1.0,1.0,1.0e-05,262144,1024,4
CDP Langevin,1.0,1.0,2.0e-05,262144,1024,4
CDP Langevin,1.0,1.0,5.0e-05,131072,8000,4
CDP Langevin,1.0,1.0,1.0e-04,131072,8000,4
CDP Langevin,1.0,1.0,2.0e-04,131072,8000,4
CDP Langevin,1.0,1.0,5.0e-04,131072,8000,4
CDP Langevin,1.0,1.0,1.0e-03,131072,8000,4
CDP Langevin,1.0,1.0,2.0e-03,131072,8000,4
CDP Langevin,1.0,1.0,5.0e-03,131072,8000,4
CDP Langevin,1.0,1.0,1.0e-02,131072,8000,4
CDP Langevin,1.0,1.0,2.0e-02,131072,8000,4
CDP Langevin,1.0,1.0,5.0e-02,131072,8000,4
CDP Langevin,2.0,1.0,0.0e+00,262144,1024,4
CDP Langevin,2.0,1.0,1.0e-05,262144,1024,4
CDP Langevin,2.0,1.0,2.0e-05,262144,1024,4
CDP Langevin,2.0,1.0,5.0e-05,131072,8000,4
CDP Langevin,2.0,1.0,1.0e-04,131072,8000,4
CDP Langevin,2.0,1.0,2.0e-04,131072,8000,4
CDP Langevin,2.0,1.0,5.0e-04,131072,8000,4
CDP Langevin,2.0,1.0,1.0e-03,131072,8000,4
CDP Langevin,2.0,1.0,2.0e-03,131072,8000,4
CDP Langevin,2.0,1.0,5.0e-03,131072,8000,4
CDP Langevin,2.0,1.0,1.0e-02,131072,8000,4
CDP Langevin,2.0,1.0,2.0e-02,131072,8000,4
CDP Langevin,2.0,1.0,5.0e-02,131072,8000,4

